Photospheric carbon, nitrogen, and oxygen abundances of A-type main-sequence stars

Based on the spectrum fitting method applied to CI 5380, NI 7486, and OI 6156-8 lines, we determined the abundances of C, N, and O for 100 mostly A-type main-sequence stars (late B through early F at 11000K>Teff>7000K) comprising normal stars as well as non-magnetic chemically peculiar (CP) stars in the projected rotational velocity range of 0km/s<vsini<100km/s, where our aim was to investigate the abundance anomalies of these elements in terms of mutual correlation, dependence upon stellar parameters, and difference between normal and CP stars. We found that CNO are generally underabundant (relative to the standard star Procyon) typically by several tenths dex to ~1dex for almost all stars (regardless of CP or normal), though those classified as peculiar (Am or HgMn) tend to show larger underabundance, especially for C in late Am stars and for N in HgMn stars of late B-type, for which deficiency amounts even up to ~2dex. While the behaviors of these three elements are qualitatively similar to each other, the quantitative extent of peculiarity (or the vulnerability to the physical process causing anomaly) tends to follow the inequality relation of C>N>O. Regarding the considerable star-to-star dispersion observed at any Teff, the most important cause is presumably the difference in rotational velocity. These observational facts appear to be more or less favorably compared with the recent theoretical calculations based on the model of atomic diffusion and envelope mixing.

==> anc/ReadMe.txt <==
================================================================================
Keywords: physical processes: diffusion --- stars: abundances 
--- stars: atmospheres --- stars: chemically peculiar --- stars: early-type 

Abstract:

The file (tableE.dat) in this directory constitute the on-line material
(electronic table) for the paper "Photospheric carbon, nitrogen, and oxygen 
abundances of A-type main-sequence stars (Y. Takeda et al.)", which includes 
the data of fundamental stellar parameters and the resulting abundances for 
the 100 (+1) program stars. 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt  ...   ...  This file
tableE.dat  219   101  data of fundamental stellar parameters and abundances
--------------------------------------------------------------------------

Description: "tableE.dat"
--------------------------------------------------------------------------
This file comprises 101 lines of data, each corresponding to the targets 
of this study, respectively. Included data in each line are: fundamental 
stellar data (e.g., catalogue number, spectral type, atmospheric parameters, 
photometric data, parallax, projected rotational velocity, etc.), 
and the results of abundance analysis (equivalent widths inversely computed 
from fitting-based solutions, non-LTE abundances, and non-LTE corrections)
for C I 5380, N I 7468, and O I 6156-8 lines).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number (Henry Draper Catalogue)
   7- 11  I5    ---      HR      HR number (Bright Star Catalogue)
  12- 18  I7    ---      HIP     HIP number(Hipparcos Catalogue)
  20- 29  A10   ---      Name    star name (from Bright Star Catalogue)
  31- 40  A10   ---      SpType  spectral type (from Hipparcos catalogue)
  41- 47  F7.2  m.a.s    pi      trigonometric parallax (Hipparcos new reduction)
  48- 53  F6.2  mag      V       apparent visual magnitude (Hipparcos catalogue)
  54- 58  F5.2  mag      Av      Interstellar extinction (Arenou et al. 1992)
  59- 64  F6.2  mag      Mv      absolute visual magnitude (extinction-corected)
  65- 70  F6.2  mag      BC      bolometric correction (Flower 1996)
  71- 75  F5.2  dex   lg(L/Lsun) log luminosity (solar unit)
  76- 81  I6     K       Teff    effective temperature        
  82- 86  F5.2  dex      Logg    log surface gravity (cgs unit)        
  87- 90  F4.1  km/s     vt      microturbulence        
  91- 97  F7.1  km/s     vsini   projected rotational velocity (from 6146-6163A fitting)
  98-103  F6.2  dex     [Fe/H]   Fe abundance relative to Procyon (from  6146-6163A fitting)
 104-110  F7.1  mA       EW(C)   equivalent width of C I 5380  
 111-116  F6.2  dex     Del(C)   non-LTE correction for C I 5380
 117-122  F6.2  dex      [C/H]   non-LTE C abundance from C I 5380 (cf. [Note1])
 123-127  F5.2  dex   d(tgv)(C)  C abundance error due to uncertainties in Teff, logg, vt 
 128-132  F5.2  dex   d(W)(C)    C abundance error due to photometric uncertainties in EW
 133-137  F5.2  dex   d(tgvW)(C) Total C abundance error as combination of d(tgv) and d(W)
 138-144  F7.1  mA       EW(N)   equivalent width of N I 7468  
 145-150  F6.2  dex     Del(N)   non-LTE correction for N I 7468
 151-156  F6.2  dex      [N/H]   non-LTE N abundance from N I 7468 (cf. [Note1])
 157-161  F5.2  dex   d(tgv)(N)  N abundance error due to uncertainties in Teff, logg, vt 
 162-166  F5.2  dex   d(W)(N)    N abundance error due to photometric uncertainties in EW
 167-171  F5.2  dex   d(tgvW)(N) Total N abundance error as combination of d(tgv) and d(W)
 172-178  F7.1  mA       EW(O)   equivalent width of O I 6156-8  
 179-184  F6.2  dex     Del(O)   non-LTE correction for O I 6156-8
 185-190  F6.2  dex      [O/H]   non-LTE O abundance from O I 6156-8 (cf. [Note1])
 191-195  F5.2  dex   d(tgv)(O)  O abundance error due to uncertainties in Teff, logg, vt 
 196-200  F5.2  dex   d(W)(O)    O abundance error due to photometric uncertainties in EW
 201-205  F5.2  dex   d(tgvW)(O) Total O abundance error as combination of d(tgv) and d(W)
 209-212  A4    ---     SBflag   spectroscopic binary or radial velocity variable  (cf. [Note 2])
 214-215  A2    ---     CPflag   'Am '--> Am star, 'Hg'--> HgMn star; otherwise blank  
 217-217  A1    ---    ifhyades  'H' --> Hyades star; otherwise blank  
 219-219  A1    ---      Data    Code of data source (see [Note3])           
-----------------------------------------------------------------------------

[Note1]
[C/H], [N/H], [O/H] are the differential non-LTE abundances relative to the standard 
star Procyon (=HD 62421); for example, [C/H] = A(C)_star - A(C)_procyon. 
Exceptionally, however, regarding the data for HD 62421 (50th line), the non-LTE 
abundance itself (A_procyon) is given here, where A is the logarithmic number abundance 
(relative to H) expressed in the usual normalization of A(H) = 12.00.
The results for the following cases of [C/H] and [N/H] suffer large uncertainties 
because of the weakness of lines, which may as well be regarded rather as upper limits.  
[C/H]: 030210, 048915, 079469, 116656, 130557, 130841, 140436, 149121, 198667, 207098, 212061
[N/H]: 025490, 030121, 149121, 193452

[Note2]
Taken from The Bright Star Catalogue (Hoffleit & Jaschek 1991).
V  ... radial velocity variable
SB ... spectroscopic binary (SB1: single line, SB2: double line) 
       "o" means that orbital elements are published.

[Note3]
A --> OAO/HIDES spectra obtained in 2008 October (except for Vega observed in 2007 May)
      (cf. Takeda et al. 2012)
B --> BAO/BOES spectra obtained in 2008 January, 2008 September, 2009 January
      (cf. Takeda et al. 2008, 2009)
C --> OAO/HIDES spectra obtained in 2012 May
      (cf. Takeda et al. 2014)
D --> OAO/HIDES spectra obtained in 2017 August and November
      (cf. section 2 of this paper)
E --> OAO/HIDES Procyon spectra published by Takeda et al. (2005a) for 6146-6163A fitting 
      and 5375-5390A fitting, while the Procyon spectra published by Allende Prieto et al. 
      (2004) for 7457-7472A fitting

